On eigenvalues of the kernel $\frac{1}{2} + \lfloor \frac{1}{xy}\rfloor - \frac{1}{xy}$, II

We study the eigenvalues $\lambda_1,\lambda_2,\lambda_3,\ldots$ (ordered by modulus) of the integral kernel $K(x,y) := \frac{1}{2} + \lfloor \frac{1}{x y}\rfloor - \frac{1}{x y}$ ($0<x,y\leq 1$). This kernel is of interest in connection with an identity of F. Mertens involving the M\"obius function. We establish that $\sum_{m=1}^{\infty} |\lambda_m|^{-1} = \infty$, and prove that $|\lambda_m| > m\log^{-3/2} m$ for all but finitely many positive integers $m$. The first of these results is an application of the theory of Hankel operators; the proof of the second result utilises a family of degenerate kernels $k_3,k_4,k_5,\ldots$ that are step-function approximations to $K$. Through separate computational work on eigenvalues of $k_N$ ($N=2^{21}$) we obtain numerical bounds, both upper and lower, for specific eigenvalues of $K$. Further computational work, on eigenvalues of $k_N$ ($N\in\{ 2^{10},2^{11},\ldots ,2^{21}\}$), leads us to formulate a quite precise conjecture concerning where on the real line the eigenvalues $\lambda_1,\lambda_2,\ldots ,\lambda_{767}$ are located: we discuss how this conjecture could (if it is correct) be viewed as supportive of certain interesting general conjectures concerning the eigenvalues of $K$.

==> anc/KEY.txt <==
The files good.H5, bad.H5 and ugly.H5 contain supplementary data in HDF5 format. This is (mostly) data that was not selected for inclusion in certain tables within our paper, since it would have caused our tables to take up too much space. We give (below) a keys to the data contained in each of these files. Some expressions are formatted as they would be in a TeX or LaTeX file.


1. file good.H5

	This file contains data described in Section D.1 of the paper (some of which appears in Table D-1). GNU Octave's `whos' command describes this data as follows:

	"Variables in the current scope:

	   Attr Name        Size                     Bytes  Class
	   ==== ====        ====                     =====  =====
	        A           6x512                    24576  double
        	B           6x512                    24576  double
	        N           6x1                         48  double
	        R           6x1                         48  double
	        alpha       6x512                    24576  double
	        p           6x1                         48  double
	        q           6x1                         48  double

	Total is 9241 elements using 73928 bytes".

	Thus `A', for example, is a 6x512 matrix of double precision (binary64) numbers.

	The correspondence between the above matrices (A, B, N, ... ) and the data discussed in Section D.1 of our paper is as follows: 

	N(i,1) = 2^{i+3};
	
	p(i,1) = p'(N(i,1))	(see Section 5.3 for the notation);

	q(i,1) = q'(N(i,1)) 	(ditto); 

	alpha(i,j) = \alpha_j	for 1\leq j\leq N(i,1), 

		where \alpha_1,\alpha_2,... are as in the case N=N(i,1) of (5.7);

	alpha(i,j) = 0	 for j > N(i,1); 

	R(i,1) = an upper bound for \| A\|_2 in the case N=N(i,1);

	[A(i,j), B(i,j)] = [a_j,b_j]    (1\leq j\leq N(i,1)), 

		where [a_j,b_j] is the interval (containing the eigenvalue \Lambda_i' 
		of H'(N(i,1))) that is mentioned in Section D.1.

	A(i,j) = B(i,j) = 0   for j > N(i,1).


2. file bad.H5

	This file contains data whos computation is discussed in Sections D.2, D.3, D.4, B.2, 6.5 and 5.3. In particular, some of the data it contains appears in Tables 1 and 2 (at the end of Section 6.5), and some appears in Table D-3 (in Section D.7). GNU Octave's `whos' command describes the data as follows:

	"Variables in the current scope:

	   Attr Name        Size                     Bytes  Class
	   ==== ====        ====                     =====  =====
	        E           1x1                          8  double
	        F           1x1                          8  double
	        Ip        384x2                       6144  double
	        Iq        384x2                       6144  double
	        LK        768x1                       6144  double
	        LKp       384x1                       3072  double
	        LKq       384x1                       3072  double
	        Lp        384x1                       3072  double
	        Lq        384x1                       3072  double
	        N           1x1                          8  double
	        R           1x1                          8  double
	        UK        768x1                       6144  double
	        UKp       384x1                       3072  double
	        UKq       384x1                       3072  double
	        Up        384x1                       3072  double
	        Uq        384x1                       3072  double
	        alpha     768x1                       6144  double
	        ell       768x1                       6144  double
	        mu         98x1                        784  double
	
	Total is 7782 elements using 62256 bytes".

	The correspondence between the above matrices (E, F, Ip, ...) and the data discussed in our paper is as follows: 

	N(1,1) = 2^{21};

	R(1,1) = the numerical upper bound for \| A(2^{21})\|_2 that appears in (D.13);

	E(1,1) = E(2^{21}), 
		
		where E(N) is the upper bound for \| k_N' - k_N\| mentioned in Remarks B.8 (4);

	F(1,1) = F(2^{21}), 

		where F(N) is the upper bound for \| k_N' - K\| mentioned in Remarks B.8 (4);

	alpha(i,1) = \alpha_i	for 1\leq i\leq 768, 

		where \alpha_1,\alpha_2,... are as in the case N=2^{21} of (5.7);

	Lp(i,1) = L^{+}_i 	(the lower bound in the case "N=2^{21}, \pm\in\{ +\} , j=i" of (5.9));

	Lq(i,1) = L^{-}_i 	(the lower bound in the case "N=2^{21}, \pm\in\{ -\} , j=i" of (5.9));

	Up(i,1) = U^{+}_i 	(the upper bound in the case "N=2^{21}, m=i" of (D.15) - see also (5.10));

	Uq(i,1) = U^{-}_i 	(the case "N=2^{21}, m=i" of the upper bound mentioned below (D.15));

	LK(i,1) = {\mathcal L}_i 	(the lower bound in the case "m=i" of (6.28));

	LKp(i,1) = {\mathcal L}^{+}_i 	(the lower bound in the case "\pm\in\{ +\} , m=i" of (6.29));

	LKq(i,1) = {\mathcal L}^{-}_i 	(the lower bound in the case "\pm\in\{ -\} , m=i" of (6.29));

	UK(i,1) = {\mathcal U}_i 	(the upper bound in the case "m=i" of (6.30));

	UKp(i,1) = {\mathcal U}^{+}_i 	(the upper bound in the case "\pm\in\{ +\} , m=i" of (6.33));

	UKq(i,1) = {\mathcal U}^{-}_i 	(the upper bound in the case "\pm\in\{ -\} , m=i" of (6.33));
	
	ell(i,1) = \ell_i 	(the optimal choice of \ell mentioned below (6.30));

	[Ip(i,1),Ip(i,2)] = {\mathcal I}^{+}_i 	(defined as in Remarks 6.14 (4));

	[Iq(i,1),Iq(i,2)] = {\mathcal I}^{-}_i 	(defined as in Remarks 6.14 (4));

	mu(i,1) = \mu_i 	(defined as in Remarks 6.14 (4)). 


3. file ugly.H5

	This file contains data discussed in Section 7. GNU Octave's `whos' command describes the data as follows:

	"Variables in the current scope:
	
	   Attr Name        Size                     Bytes  Class
	   ==== ====        ====                     =====  =====
	        BK        767x2                      12272  double
	        BKp       384x2                       6144  double
	        BKq       384x2                       6144  double
	        E          12x1                         96  double
	        N          12x1                         96  double
	        XpMAX      12x384                    36864  double
	        XpMIN      12x384                    36864  double
	        XqMAX      12x384                    36864  double
	        XqMIN      12x384                    36864  double
	        r          12x1                         96  double
	        varpi     767x1                       6136  double
	
	Total is 22305 elements using 178440 bytes".

	The correspondence between the above matrices (BK, BKp, BKq, ...) and the data discussed in Section 7 of our paper is as follows:

	N(i,1) = 2^{i+9} 	(1\leq i\leq 12);

	E(i,1) = E(N(i,1)), 	

		where E(N) is the upper bound for \| k_N' - k_N\| mentioned in Remarks B.8 (4);

	r(i,1) = \tilde R(N(i,1))   (our probable upper bound for \| A(N(i,1))\|_2 - see Section D.5);

	[XpMIN(i,j),XpMAX(i,j)] = {\mathcal X}^{+}_j(i+9), 

		where, for $10\leq n\leq 21$, $\pm\in\{ +,-\} and 1\leq m\leq 384, the real interval 
		{\mathcal X}^{\pm}_m(n) is as described in the first paragraph of Section 7.1; 

	[XqMIN(i,j),XqMAX(i,j)] = {\mathcal X}^{-}_j(i+9), 

		where, for $10\leq n\leq 21$, $\pm\in\{ +,-\} and 1\leq m\leq 384, the real interval 
		{\mathcal X}^{\pm}_m(n) is as described in the first paragraph of Section 7.1; 

	[BKp(i,1), BKp(i,2)] = {\mathcal B}^{+}_i, 

		where, for \pm\in\{ +,-\} and 1\leq m\leq 384, {\mathcal B}^{\pm}_m is the real 
		interval in (7.8);

	[BKq(i,1), BKq(i,2)] = {\mathcal B}^{-}_i, 

		where, for \pm\in\{ +,-\} and 1\leq m\leq 384, {\mathcal B}^{\pm}_m is the real 
		interval in (7.8);


	[BK(i,1), BK(i,2)] = {\mathcal B}_i, 

		where {\mathcal B}_m is the real interval in, and above, (7.13);

	varpi(i,1) = \varpi(i) 	for 1\leq i\leq 767, 

		where \varpi is the permutation of the set \{ 1,\ldots ,767\} such that (7.13) holds.


